Natural selection in compartmentalized environment with reshuffling

The emerging field of high-throughput compartmentalized in vitro evolution is a promising new approach to protein engineering. In these experiments, libraries of mutant genotypes are randomly distributed and expressed in microscopic compartments - droplets of an emulsion. The selection of desirable variants is performed according to the phenotype of each compartment. The random partitioning leads to a fraction of compartments receiving more than one genotype making the whole process a lab implementation of the group selection. From a practical point of view (where efficient selection is typically sought), it is important to know the impact of the increase in the mean occupancy of compartments on the selection efficiency. We carried out a theoretical investigation of this problem in the context of selection dynamics for an infinite non-mutating subdivided population that randomly colonizes an infinite number of patches (compartments) at each reproduction cycle. We derive here an update equation for any distribution of phenotypes and any value of the mean occupancy. Using this result, we demonstrate that, for the linear additive fitness, the best genotype is still selected regardless of the mean occupancy. Furthermore, the selection process is remarkably resilient to the presence of multiple genotypes per compartments, and slows down approximately inversely proportional to the mean occupancy at high values. We extend out results to more general expressions that cover nonadditive and non-linear fitnesses, as well non-Poissonian distribution among compartments. Our conclusions may also apply to natural genetic compartmentalized replicators, such as viruses or early trans-acting RNA replicators.

==> anc/EmulStochastic.Mod <==
MODULE EmulStochastic;
(**	Simulation of one step of compartmentalized selection in a bivariate population.
	Requires OO2C Oberon-2 to ANSI-C translator
	and OOC library, as well as a C compiler and gc garbage collector.
	Was used with oo2c_64-2.1.11
		https://github.com/Spirit-of-Oberon/oo2c
	on Arch Linux 64bit, kernel 4.18.5.arch1-1
	(Arch Linux packages versions:
		gcc compiler 8.2.0-2,
		gc garbage collector 7.6.6-1)

	The program takes as parameters:
		phenotype 0, phenotype 1, initial p (phenotype 1 frequency), M
		(number of droplets), N (population size), the selection
		function number index (0 - linear, 1 - quadratic, 2 -
		exponential, 3 - saturated), and an optional parameter with
		number of reapeats to get statistics.
	It returns the average p' (phenotype 1 frequency after one cycle of
	selection) and its dispersion.
*)

IMPORT
	RND := RandomNumbers, SysClock, T := TextRider,
	PA := ProgramArgs, Out, RealMath;

CONST
	nRepeatDefault = 10000;

TYPE
	Chain = POINTER TO Link;
	Link =
		RECORD
			phenotype: REAL;
			type: SHORTINT;
			next: Chain
		END;
	Emulsion = POINTER TO ARRAY OF Chain;
	(*	The emulsion is abstracted as an array of M chains, where
		each chain is a droplet and each link of a chain is	an
		individual inside inside the droplet.
	*)
	Function = PROCEDURE (x: REAL): REAL;

VAR
	fType, (* 0 - linear, 1 - x^2, 2 - exp(x), 3 - 1-exp(-x) *)
	M, (* number of compartments, 0 is classical selection *)
	N, (* population size *)
	nRepeat: LONGINT; (* repeats for statistics *)
	Ph0,Ph1: REAL; (* phonotypic values *)
	emulsion: Emulsion;
	selFunction: Function;
	p: REAL;
	sumX, sumX2, temp, EX, DX: LONGREAL;
	i: LONGINT;
	success: BOOLEAN;

	PROCEDURE PrintStr(str: ARRAY OF CHAR);
	BEGIN
		Out.String(str);Out.Ln
	END PrintStr;

	PROCEDURE PrintUsage;
	BEGIN
		PrintStr('Usage:');
		PrintStr('EmulStochastic ph0 ph1 p M N fType [nRepeat]');
		PrintStr('ph0, ph1: phonetypic values of the WT and the mutant');
		PrintStr('p: initial gene frequency of the mutant');
		PrintStr('M: number of compartments');
		PrintStr('N: population size');
		PrintStr('fType is 0, 1, 2, or 3; 0 - linear, 1 - quadratic, 2 - exponential, 3 - saturated');
		PrintStr('nRepeat: number of replicates for statistics');
		PrintStr('The arguments ph0, ph1 and, p must be in format [+]d{d}["."]{d}[E[+|-]d{d}], where d are digits.');
		PrintStr('The rest of arguments must be integers');
		Out.Ln;
		PrintStr('Example:');
		PrintStr('> EmulStochastic 0.2 0.3 0.5 100 200 1');
		Out.Ln;
		PrintStr('The output is:');
		PrintStr('E[pPrime]');
		PrintStr('D[pPrime]'); Out.Ln
	END PrintUsage;

	PROCEDURE Import(VAR Ph0, Ph1, p: REAL; VAR M, N, fType, nRepeat: LONGINT): BOOLEAN;
	(* Reads the values from the command line arguments *)
	VAR
		i: SHORTINT;
		y: ARRAY 3 OF REAL;
		z: ARRAY 4 OF LONGINT;
		R: T.Reader;
	BEGIN
		R := T.ConnectReader(PA.args);
		IF (PA.args.ArgNumber() = 6) OR (PA.args.ArgNumber() = 7) THEN
			(* 0th argument is the function name *)
			FOR i := 0 TO 2 DO
				R.ReadLn; (* skipping past the previous argument *)
				R.ReadReal(y[i]);
				IF R.res # T.done THEN
					Out.String('Error. Argument ');
					Out.ShortInt(i+1,1);
					PrintStr(' has improper format or is out of range.');
					PrintUsage;
					PA.args.Close;
					RETURN FALSE
				END;
			END;
			IF (y[2] < 0) OR (y[2] > 1) THEN
				PrintStr('Error. p must be not smaller then 0 and not greater than 1.');
				PrintUsage;
				PA.args.Close;
				RETURN FALSE
			END;
			FOR i := 0 TO 2 DO
				R.ReadLn; (* skipping past the previous argument *)
				R.ReadLInt(z[i]);
				IF R.res # T.done THEN
					Out.String('Error. Argument ');
					Out.ShortInt(i+4,1);
					PrintStr(' has improper format or is out of range.');
					PrintUsage;
					PA.args.Close;
					RETURN FALSE
				END;
			END;
			IF z[1] = 0 THEN
				PrintStr('Error. N must be positive.');
				PrintUsage;
				RETURN FALSE
			ELSIF z[2] > 3 THEN
				PrintStr('Error. fType must be either 0, 1, 2, or 3.');
				PrintUsage;
				RETURN FALSE
			END;
			IF PA.args.ArgNumber() = 7 THEN
				R.ReadLn;
				R.ReadLInt(z[3]);
				IF R.res # T.done THEN
					PrintStr('Error. nRepeat has improper format or are out of range.');
					PrintUsage;
					PA.args.Close;
					RETURN FALSE
				END;
				Ph0 := y[0]; Ph1 := y[1]; p := y[2]; M := z[0]; N := z[1];
				fType := z[2]; nRepeat := z[3];
				PA.args.Close;
				RETURN TRUE
			ELSE
				Ph0 := y[0]; Ph1 := y[1]; p := y[2]; M := z[0]; N := z[1];
				fType := z[2]; nRepeat := nRepeatDefault;
				PA.args.Close;
				RETURN TRUE
			END
		ELSE
			PrintUsage;
			PA.args.Close;
			RETURN FALSE
		END
	END Import;

	PROCEDURE Append(VAR chain: Chain; newPhenotype: REAL; newType: SHORTINT);
	(* Adds a new individual with given parameters to the given droplet *)
	VAR
		gene: Chain;
	BEGIN
		gene := chain;
		NEW(gene);
		gene.phenotype := newPhenotype;
		gene.type := newType;
		gene.next := chain;
		chain := gene;
	END Append;

	PROCEDURE InitializeSeed;
	(* Reinitializes the Random number generator *)
	VAR
		time: LONGINT;
		systime: SysClock.DateTime;
	BEGIN
		IF SysClock.CanGetClock() = TRUE THEN
			SysClock.GetClock(systime);
			time := (60*systime.minute + systime.second)*SysClock.maxSecondParts + systime.fractions;
			RND.PutSeed(time)
		ELSE ASSERT(FALSE,20) END
	END InitializeSeed;

	PROCEDURE Distribute(VAR droplet: Emulsion; p: REAL; N, M: LONGINT);
	(* Distributes individuals in emulsion according to the probability distribution *)
	VAR
		i, j: LONGINT;
	BEGIN
		NEW(droplet,M);
		InitializeSeed;
		FOR i := 0 TO N-1 DO
			j := RND.RND(M);
			IF RND.Random() < p THEN
				Append(droplet^[j],Ph1,1)
			ELSE
				Append(droplet^[j],Ph0,0)
			END;
		END;
	END Distribute;

	PROCEDURE linear(x: REAL): REAL;
	BEGIN RETURN x
	END linear;

	PROCEDURE quadratic(x: REAL): REAL;
	BEGIN RETURN x*x
	END quadratic;

	PROCEDURE exponential(x: REAL): REAL;
	BEGIN RETURN RealMath.exp(x)
	END exponential;

	PROCEDURE saturated(x: REAL): REAL;
	BEGIN RETURN 1 - RealMath.exp(-x)
	END saturated;

	PROCEDURE Select(droplet: Emulsion; selFunc: Function): REAL;
	(* Selection process in droplets; returns the new gene frequency of phenotype 1 *)
	VAR
		i, n, n1: LONGINT;
		gene: Chain;
		fitness1,		(* mean fitness of phenotype 1 *)
		fitnessAll,		(* mean population fitness *)
		Ph,				(* combined phenotype in a droplet *)
		fitness: REAL;	(* total fitness in a droplet *)
	BEGIN
		fitness1 := 0; fitnessAll := 0;
		FOR i := 0 TO LEN(droplet^)-1 DO
			gene := droplet^[i];
			n := 0; Ph := 0; n1 := 0;
			WHILE gene # NIL DO
				Ph := Ph + gene.phenotype;
				n1 := n1 + gene.type;
				gene := gene.next;
				INC(n)
			END;
			IF n > 0 THEN
				fitness := selFunc(Ph);
				fitnessAll := fitnessAll + fitness;
				fitness1 := fitness1 + n1*fitness/n
			END;
		END;
		ASSERT(fitnessAll > 0,21);
		RETURN fitness1/fitnessAll
	END Select;

	PROCEDURE SelectClassic(p: REAL; N: LONGINT; selFunc: Function): REAL;
	(* Classical selection process; returns the new gene frequency of phenotype 1 *)
	VAR
		i, N1: LONGINT;
		fitness: REAL;
	BEGIN
		InitializeSeed;
		N1 := 0;
		FOR i := 0 TO N-1 DO
			IF RND.Random() < p THEN INC(N1) END
		END;
		fitness := selFunc(Ph1)*N1 + selFunc(Ph0)*(N - N1);
		ASSERT(fitness > 0,22);
		RETURN selFunc(Ph1)*N1/fitness
	END SelectClassic;

BEGIN
	success := Import(Ph0,Ph1,p,M,N,fType,nRepeat); (* reading the values from the argument list *)
	IF success = FALSE THEN RETURN END;
	CASE fType OF
		0: selFunction := linear
	|	1: selFunction := quadratic
	|	2: selFunction := exponential
	|	3: selFunction := saturated
	END;
	sumX := 0; sumX2 := 0;
	FOR i := 1 TO nRepeat DO
		IF M # 0 THEN
			Distribute(emulsion,p,N,M);
			temp := Select(emulsion,selFunction)
		ELSE
			temp := SelectClassic(p,N,selFunction)
		END;
		sumX := sumX + temp; (* computed for the mean *)
		sumX2 := sumX2 + temp*temp; (* computed for the dispersion *)
	END;
	EX := sumX/nRepeat; DX := sumX2/nRepeat - EX*EX; (* biased sample dispersion *)
	Out.LongRealFix(EX,6,5); Out.Ln;
	Out.LongRealFix(DX,6,5); Out.Ln;
END EmulStochastic.

==> anc/plotFig7.py <==
#!/bin/python

# This script uses the compiled program EmulStochastic to plot Fig7
# The program executable must be located in the same directory

from numpy import genfromtxt,exp,linspace,min,max,sqrt
from matplotlib.pyplot import subplots,plot,show,xlabel,ylabel,legend,errorbar,figure,title,text,savefig
import subprocess
from matplotlib.ticker import AutoMinorLocator

nRepeat = 100000 # number of repeats to get statistics
p = 0.5 # initial gene fraction of phenotype 1
x0 = 0.5 # phenotype 0
x1 = 1 # phenotype 1
N = 100 # population size
Mrange = [10, 20, 50, 100, 200, 500, 1000, 0] # emulsion sizes
fTypes = [0,1,2,3]
funcName = ['linear','quadratic','exponential','saturated']
funcFormula = ['$f(x) = x$','$f(x) = x^2$','$f(x) = e^x$','$f(x) = 1 - e^{-x}$']

def readvalue(x0,x1,p,M,N,fType):
# Interaction function with the extertal program
	global nRepeat
	X0 = str(x0).replace('e','E')
	X1 = str(x1).replace('e','E')
	P = str(p).replace('e','E')
	proc = subprocess.Popen(['./EmulStochastic',X0,X1,P,str(M),str(N),str(fType),str(nRepeat)],stdout = subprocess.PIPE)
	try:
		string = proc.stdout.readline()
		Ep = float(string)
		string = proc.stdout.readline()
		Dp = float(string)
	except:
		print('exception occured: x0 = '+str(x0)+', x1 = '+str(x1)+', p = '+str(p)+', M = '+str(M)+', N = '+str(N)+', fType = '+str(fType))
		print(string)
		proc.wait()
	else:
		proc.wait()
		return Ep, Dp

def g0(l):
	return (1 - exp(-l))/l

def g1(l):
	return 1 - g0(l)

def g2(l):
	return l - 2*g1(l)

def g3(l):
	return l**2 - 3*g2(l)

def avCompartments(p,l,fType):
	if fType == 0: # linear
		return p*(1 - g0(l) + g0(l)*x1/(p*x1 + (1-p)*x0))
	elif fType == 1: # quadratic
		a = g0(l)*x1**2 + 2*g1(l)*x1*x0 + g1(l)*x0**2 + g2(l)*x0**2
		b = 2*g1(l)*x1*(x1-x0) + g1(l)*(x1**2-x0**2) + 2*g2(l)*x0*(x1-x0)
		c = g2(l)*(x1-x0)**2
		d = (1+l)*x0**2
		e = (x1**2-x0**2) + 2*l*(x1-x0)*x0
		h = l*(x1-x0)**2
		return (a*p + b*p**2 + c*p**3)/(d + e*p + h*p**2)
	elif fType == 2: # exponential
		return p*exp(x1)/(exp(x0) + p*(exp(x1)-exp(x0)))
	elif fType == 3: # saturated
		E = p*exp(-x1) + (1-p)*exp(-x0)
		A = (exp(l*E) - 1)/E
		B = exp(l) - exp(l*E)
		return p*(exp(l) - 1 - A*exp(-x1))/B
	else:
		print('bad function index')

def avClassic(p,fType):
	if fType == 0: # linear
		return p*x1/(p*x1 + (1-p)*x0)
	elif fType == 1: # quadratic
		return p*x1**2/(p*x1**2 + (1-p)*x0**2)
	elif fType == 2: # exponential
		return p*exp(x1)/(p*exp(x1) + (1-p)*exp(x0))
	elif fType == 3: # saturated
		E = p*exp(-x1) + (1-p)*exp(-x0)
		return p*(1 - exp(-x1))/(1-E)
	else:
		print('bad function index')

def av(p,l,fType):
# mean of selection in theory
	if l != 0:
		return avCompartments(p,l,fType)
	else:
		return avClassic(p,fType)

def coefCompartments(p,l,fType):
	if fType == 0: # linear
		return 1-g0(l)+g0(l)*x1*x0/(x0 + p*(x1-x0))**2
	elif fType == 1: # quadratic
		a = g0(l)*x1**2 + 2*g1(l)*x1*x0 + g1(l)*x0**2 + g2(l)*x0**2
		b = 2*g1(l)*x1*(x1-x0) + g1(l)*(x1**2-x0**2) + 2*g2(l)*x0*(x1-x0)
		c = g2(l)*(x1-x0)**2
		d = (1+l)*x0**2
		e = (x1**2-x0**2) + 2*l*(x1-x0)*x0
		h = l*(x1-x0)**2
		return ((a+2*b*p+3*c*p**2)*(d+e*p+h*p**2)-(a*p+b*p**2+c*p**3)*(e+2*h*p))/(d+e*p+h*p**2)**2
	elif fType == 2: # exponential
		return exp(x1)*exp(x0)/(exp(x0) + p*(exp(x1)-exp(x0)))**2
	elif fType == 3: # saturated
		E = p*exp(-x1) + (1-p)*exp(-x0)
		B = exp(l) - exp(l*E)
		C = (exp(l*E)-1)/E
		A = exp(l) - 1 - C*exp(-x1)
		dE = exp(-x1) - exp(-x0)
		dB = -l*dE*exp(l*E)
		dC = l*dE*exp(l*E)/E - (exp(l*E)-1)*dE/E/E
		dA = -dC*exp(-x1)
		return A/B+dA*p/B-A*p*dB/B/B
	else:
		print('bad function index')

def coefClassic(p,fType):
	if fType == 0: # linear
		return x1*x0/(x0 + p*(x1-x0))**2
	elif fType == 1: # quadratic
		return x1**2*x0**2/(x0**2 + p*(x1**2-x0**2))**2
	elif fType == 2: # exponential
		return exp(x1)*exp(x0)/(exp(x0) + p*(exp(x1)-exp(x0)))**2
	elif fType == 3: # saturated
		E = p*exp(-x1) + (1-p)*exp(-x0)
		return (1-exp(-x1))*(1-exp(-x0))/(1-E)**2
	else:
		print('bad function index')

def coef(p,l,fType):
# theoretical coefficient for error propagation (dp'/dp)
#
# as the sampling happens before the selection and we know
# Sp (standart deviation) of the initial frequency p,
# we approximate Sp' by
#		Sp' = (dp'/dp) Sp,
# where dp'/dp is taken at the initial p.
	if l != 0:
		return coefCompartments(p,l,fType)
	else:
		return coefClassic(p,fType)

def sd(p,N):
# standard deviation as sqrt of the dispersion of the random sampling,
# it is the sandard deviation of p after sampling the new generation
	return sqrt(p*(1-p)/N)

pivots = [i+1 for i in range(len(Mrange))]
positions1 = [i-0.1 for i in pivots]
positions2 = [i+0.1 for i in pivots]

fig, axs = subplots(nrows=len(fTypes), ncols=1, sharex=True, sharey=True, figsize = (6,6))
for i in fTypes:
	print('computing '+funcName[i])
	ax = axs[i]
	fType = fTypes[i]
	Mlabels = []
	for j in range(len(Mrange)):
		M = Mrange[j]
		print('M = '+str(M))
		if M != 0:
			l = N/M
			if j != 0:
				Mlabels.append(str(M)+'\n'+str(l))
			else:
				Mlabels.append('$M = $'+str(M)+'\n'+r'$\lambda = $'+str(l))
		else:
			l = 0.0
			Mlabels.append('classic')
		values = readvalue(x0,x1,p,M,N,fType)
		ax.errorbar(positions1[j], values[0], yerr=sqrt(values[1]),color='blue',fmt='.',capsize=3,label='simulation')
		ax.errorbar(positions2[j], av(p,l,fType), yerr=coef(p,l,fType)*sd(p,N),color='red',fmt='.',capsize=3,label='theory+drift')
		if j == 0 and i == 0:
			ax.legend(fontsize=8)
	ax.set_xticklabels(Mlabels)
	ax.set_xticks(pivots)
	ax.yaxis.set_minor_locator(AutoMinorLocator(4))
	ax.set_ylabel('$p_{t+1}$')
	ax.text(3,0.77,funcFormula[i],fontsize=10)
ax = axs[0]
ax.set_title('$N = $'+str(N)+', $x_0 = $'+str(x0)+', $x_1 = $'+str(x1)+', $p_t = $'+str(p))

#show()
fig.savefig('Fig7.png',bbox_inches='tight')
fig.savefig('Fig7.eps')
